Quantum effects in rotating thermal states on anti-de Sitter space-time

We study the stress-energy tensor of a massless, conformally coupled, quantum scalar field in a rigidly-rotating thermal state on three- and four-dimensional anti-de Sitter space-time. We first find the stress-energy tensor using relativistic kinetic theory, modelling the field as a thermal gas of massless bosons. We then compute the renormalized stress-energy tensor of the scalar field in quantum field theory and compare it with that resulting from relativistic kinetic theory.

==> anc/4D_QFT_RSET_components.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    996946,      26301]
NotebookOptionsPosition[    996065,      26282]
NotebookOutlinePosition[    996468,      26298]
CellTagsIndexPosition[    996425,      26295]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Ttt", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "4"], 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
           SuperscriptBox["a", "2"]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
          SuperscriptBox["a", "2"]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], 
          SuperscriptBox["a", "2"]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
         SuperscriptBox["a", "2"]]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{
                RowBox[{"Cosh", "[", 
                 RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"Cosh", "[", 
                 RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}],
                 " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], 
             "2"]]}], "+", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]]}],
          ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", 
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{
                RowBox[{"Cosh", "[", 
                 RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"Cosh", "[", 
                 RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}],
                 " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], 
             "2"]]}], "+", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]]}],
          ")"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "-", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "+", 
                 RowBox[{
                  RowBox[{"Cosh", "[", 
                   RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], 
                   "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]]}],
          ")"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"Cosh", "[", 
              RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"Cosh", "[", 
              RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}]}], " ", 
              SuperscriptBox[
               RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[CapitalOmega]", "2"], " ", 
              RowBox[{"Cosh", "[", 
               RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "+", 
                 RowBox[{
                  RowBox[{"Cosh", "[", 
                   RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], 
                   "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
                RowBox[{"Sinh", "[", 
                 RowBox[{"j", " ", "\[Beta]"}], "]"}]}], "-", 
               RowBox[{"\[CapitalOmega]", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"Sinh", "[", 
                 RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}],
                 " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
                RowBox[{"Sinh", "[", 
                 RowBox[{"j", " ", "\[Beta]"}], "]"}]}], "-", 
               RowBox[{"\[CapitalOmega]", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"Sinh", "[", 
                 RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}],
                 " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]]}],
          ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9430736770901146`*^9, 3.943073716703055*^9}, 
   3.943429808111067*^9, 3.946118869367189*^9, {3.9525103582867527`*^9, 
   3.9525103784280396`*^9}, {3.9635575401247406`*^9, 3.963557759341942*^9}, 
   3.9635592700893497`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"c7bb4f94-0bc6-af42-86cd-c945c53c6fee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tt\[Phi]", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "8"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "8"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "8"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "8"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "8"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "8"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", "\[CapitalOmega]", " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"3", " ", "\[CapitalOmega]", " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}]}], "+", 
           RowBox[{"\[CapitalOmega]", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}]}], "+", 
           RowBox[{"\[CapitalOmega]", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{
                RowBox[{"Cosh", "[", 
                 RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"Cosh", "[", 
                 RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}],
                 " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], 
             "2"]]}], "+", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]]}],
          ")"}]}], "-", 
       RowBox[{"\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", 
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{
                RowBox[{"Cosh", "[", 
                 RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"Cosh", "[", 
                 RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}],
                 " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], 
             "2"]]}], "+", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]]}],
          ")"}]}], "-", 
       RowBox[{"3", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "-", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "+", 
                 RowBox[{
                  RowBox[{"Cosh", "[", 
                   RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], 
                   "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]]}],
          ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.943073731288153*^9, 3.943073749038807*^9}, 
   3.943429845578186*^9, 3.946118903271801*^9, {3.9525103784905624`*^9, 
   3.952510380579647*^9}, 3.9635574593794823`*^9, {3.9635581555673904`*^9, 
   3.9635583252983513`*^9}, 3.963559327125334*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"c1dcdc17-3434-5540-ae21-43b5075f31ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[Phi]\[Phi]", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "8"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "8"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "8"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "8"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "8"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "8"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{
                RowBox[{"Cosh", "[", 
                 RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"Cosh", "[", 
                 RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}],
                 " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], 
             "2"]]}], "+", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]]}],
          ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", 
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{
                RowBox[{"Cosh", "[", 
                 RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"Cosh", "[", 
                 RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}],
                 " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], 
             "2"]]}], "+", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]]}],
          ")"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "-", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "+", 
                 RowBox[{
                  RowBox[{"Cosh", "[", 
                   RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], 
                   "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]]}],
          ")"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"Sinh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
            "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{
                  RowBox[{"Cosh", "[", 
                   RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{"Cosh", "[", 
                   RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], 
                   "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], 
               "3"]], "+", 
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"Cosh", "[", 
                   RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "+", 
                    RowBox[{
                    RowBox[{"Cosh", "[", 
                    RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], 
                    "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], 
               "3"]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"Cosh", "[", 
                    RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"Cosh", "[", 
                    RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], 
                    "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], 
                "2"]]}], "+", 
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"Cosh", "[", 
                   RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "+", 
                    RowBox[{
                    RowBox[{"Cosh", "[", 
                    RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], 
                    "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], 
               "2"]]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.943073801981097*^9, 3.943073818054339*^9}, 
   3.943429895446675*^9, 3.946118931958507*^9, {3.952510380633068*^9, 
   3.9525103828378315`*^9}, {3.96355839120825*^9, 3.9635585673411007`*^9}, 
   3.9635593876731052`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"500c2a52-f39d-b241-a82f-6afe449b34ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[Rho]\[Rho]", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "8"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "8"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", 
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], "+", 
            RowBox[{
             RowBox[{"Cosh", "[", 
              RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", 
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], "+", 
            RowBox[{
             RowBox[{"Cosh", "[", 
              RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Rho]"}], "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", 
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", 
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], "+", 
            RowBox[{
             RowBox[{"Cosh", "[", 
              RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Rho]"}], "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", 
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}]}]}], 
          ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}]}]}], 
          ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", 
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{
                RowBox[{"Cosh", "[", 
                 RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"Cosh", "[", 
                 RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}],
                 " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], 
             "2"]]}], "+", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]]}],
          ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.94307402744754*^9, 3.943074042997025*^9}, 
   3.9434299160407543`*^9, 3.946118954865881*^9, {3.952510382922451*^9, 
   3.95251038507901*^9}, {3.9635588058646564`*^9, 3.9635589737461777`*^9}, 
   3.963559424895092*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"f82c6b00-523c-e740-bf22-ebd8f426f44d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[Rho]\[Theta]", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"Tan", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", 
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}]}], 
         ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Sinh", "[", 
          FractionBox[
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "2"], "]"}],
          "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", 
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9430740588749537`*^9, 3.943074068300541*^9}, 
   3.943429928821818*^9, 3.946118968241648*^9, {3.952510385094637*^9, 
   3.9525103851102543`*^9}, {3.963558992482977*^9, 3.9635590031063766`*^9}, 
   3.9635594575878334`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"fd9bb256-7db6-5144-8b5e-689223821faa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[Theta]\[Theta]", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"Cosh", "[", 
       RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"Cosh", "[", 
           RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]"}], "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "4"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "  ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "  ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "6"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"], " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "  ", 
       SuperscriptBox[
        RowBox[{"Cosh", "[", 
         RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"Tan", "[", "\[Rho]", "]"}], "8"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]}], 
      ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sinh", "[", 
           FractionBox[
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "2"], 
           "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", 
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sinh", "[", 
           FractionBox[
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "2"], 
           "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sinh", "[", 
           FractionBox[
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "2"], 
           "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", 
           RowBox[{"Cosh", "[", 
            RowBox[{"j", " ", "\[Beta]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sinh", "[", 
           FractionBox[
            RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "2"], 
           "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}]}], 
           ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"Cosh", "[", 
             RowBox[{"j", " ", "\[Beta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sec", "[", "\[Rho]", "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "+", 
              RowBox[{
               RowBox[{"Cosh", "[", 
                RowBox[{"j", " ", "\[Beta]", " ", "\[CapitalOmega]"}], "]"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Tan", "[", "\[Rho]", "]"}], "2"]}]}], ")"}], "3"]]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.943074102152115*^9, 3.943074117800648*^9}, 
   3.9434299568818455`*^9, 3.9461189881807976`*^9, {3.952510385157652*^9, 
   3.9525103872307224`*^9}, {3.963559012736759*^9, 3.963559182547865*^9}, 
   3.9635594895480824`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"63433b38-96db-ba4a-84d4-6236b9bb0a45"]
},
WindowSize->{1440, 747.75},
WindowMargins->{{-6, Automatic}, {Automatic, -6}},
FrontEndVersion->"14.2 for Microsoft Windows (64-bit) (March 14, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"075cdb13-9a5f-9e4a-aef9-910e7c73acd2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 236171, 6308, 5450, "Input",ExpressionUUID->"c7bb4f94-0bc6-af42-86cd-c945c53c6fee"],
Cell[236732, 6330, 190042, 4942, 3106, "Input",ExpressionUUID->"c1dcdc17-3434-5540-ae21-43b5075f31ed"],
Cell[426777, 11274, 187751, 4939, 3144, "Input",ExpressionUUID->"500c2a52-f39d-b241-a82f-6afe449b34ce"],
Cell[614531, 16215, 189238, 4987, 3199, "Input",ExpressionUUID->"f82c6b00-523c-e740-bf22-ebd8f426f44d"],
Cell[803772, 21204, 7043, 185, 223, "Input",ExpressionUUID->"fd9bb256-7db6-5144-8b5e-689223821faa"],
Cell[810818, 21391, 185243, 4889, 3186, "Input",ExpressionUUID->"63433b38-96db-ba4a-84d4-6236b9bb0a45"]
}
]
*)


